Converse Techniques for Identification via Channels

The model of identification via channels, introduced by Ahlswede and Dueck, has attracted increasing attention in recent years. One such promising direction is message identification via channels, introduced by Ahlswede and Dueck. Unlike in Shannon's classical model, where the receiver aims to determine which message was sent from a set of $M$ messages, message identification focuses solely on discerning whether a specific message $m$ was transmitted. The encoder can operate deterministically or through randomization, with substantial advantages observed particularly in the latter approach. While Shannon's model allows transmission of $M = 2^{nC}$ messages, Ahlswede and Dueck's model facilitates the identification of $M = 2^{2^{nC}}$ messages, exhibiting a double exponential growth in block length. In their seminal paper, Ahlswede and Dueck established the achievability and introduced a "soft" converse bound. Subsequent works have further refined this, culminating in a strong converse bound, applicable under specific conditions. Watanabe's contributions have notably enhanced the applicability of the converse bound. The aim of this survey is multifaceted: to grasp the formalism and proof techniques outlined in the aforementioned works, analyze Watanabe's converse, trace the evolution from earlier converses to Watanabe's, emphasizing key similarities and differences that underpin the enhancements. Furthermore, we explore the converse proof for message identification with feedback, also pioneered by Ahlswede and Dueck. By elucidating how their approaches were inspired by preceding proofs, we provide a comprehensive overview. This overview paper seeks to offer readers insights into diverse converse techniques for message identification, with a focal point on the seminal works of Hayashi, Watanabe, and, in the context of feedback, Ahlswede and Dueck.

==> get_color.m <==
function color_vector = get_color(color_index, subcolor_index)

% Beschreibung:
%   Diese Funktion gibt die RGB-Farbwerte der TU Braunschweig-Farben. 

% Eingangsvariablen:
%   color_index          Zeilenindex der gewünschten Farbe
%   subcolor_index       (optional) Spaltenindex der gewünschten Farbe.
%                        Sollte diese Variable undefiniert bleiben, gibt 
%                        die Funktion den Farbwert der ersten Spalte zurück.

% Ausgangsvariable:
%   color_vector         Farbvektor mit der Dimension [1x3]

color_mat = [255 205   0    255 220  77    255 230 127    255 240 178    255 245 204;...
             250 110   0    252 154  77    252 182 127    253 211 178    254 226 204;...
             176   0  70    192  51 107    215 127 162    235 191 209    243 217 227;...
    
             124 205 230    164 220 238    189 230 242    215 240 247    229 245 250;...
               0 128 180     77 166 203    140 198 221    191 223 236    217 236 244;...
               0  83 116     64 126 151    140 177 192    191 212 220    217 229 234;...

            8   8   8     95  95  95    150 150 150    192 192 192    221 221 221;...

             198 238   0    215 243  77    226 246 127    238 250 178    244 252 204;...
             137 164   0    173 191  77    196 209 127    219 228 178    231 237 204;...
               0 113  86     77 156 137    140 191 179    191 219 213    218 234 231;...
    
             204   0 153    222  89 189    235 153 214    245 204 235    250 229 245;...
             118   0 118    152  64 152    186 127 186    214 178 214    235 217 235;...
             118   0  84    156  77 136    193 140 178    221 191 212    235 217 230]/255;

if nargin == 1

    if ( (color_index < 0) || (color_index > 134) )
        color_vector = -1;

    else if color_index == 0
        % TU-rot
        color_vector = [190 30 60]/255; 

        else
            if (color_index < 11)
                color_vector = color_mat(color_index,1:3);

            else
                subcolor_index = mod(color_index, 10);
                color_index = floor(color_index/10);
                color_vector = color_mat(color_index,(1:3)+subcolor_index*3);
            end
        end
    end
else
    if color_index == 0
        % TU-rot
        color_vector = [190 30 60]/255;
    else if ( color_index > 13 )
            color_vector = -1;
        else 
            color_vector = color_mat(color_index,(1:3)+subcolor_index*3);
        end
    end
end
